Magnetic Phase Diagram of Rouaite, Cu$_2$(OH)$_3$NO$_3$

Spinon-magnon mixing was recently reported in botallackite Cu$_2$(OH)$_3$Br with a uniaxially compressed triangular lattice of Cu$^{2+}$ quantum spins [Zhang et al., Phys. Rev. Lett. 125, 037204 (2020)]. Its nitrate counterpart rouaite, Cu$_2$(OH)$_3$NO$_3$, has a highly analogous structure and might be expected to exhibit similar physics. To lay a foundation for research on this material, we clarify rouaite's magnetic phase diagram and identify both low-field phases. The low-temperature magnetic state consists of alternating ferro- and antiferromagnetic chains, as in botallackite, but with additional canting, leading to net moments on all chains which rotate from one chain to another to form a 90$^\circ$ cycloidal pattern. The higher-temperature phase is a helical modulation of this order, wherein the spins rotate from one Cu plane to the next. This extends to zero temperature for fields perpendicular to the chains, leading to a set of low-temperature field-induced phase transitions. Rouaite may offer another platform for spinon-magnon mixing, while our results suggest a delicate balance of interactions and high tunability of the magnetism.

==> anc/Echidna_20K_2p44A_rouaite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 27/10/2023  Time: 11:47:28.495
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  27/10/2023  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' #(C) 2023 by FIZ Karlsruhe - Leibniz Institute for Information Infrastructure.'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
N      0.93600 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21 1'
_symmetry_space_group_name_Hall      'P 2yb'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z'
 
_cell_length_a                       5.58683(3)
_cell_length_b                       6.06388(3)
_cell_length_c                       6.91127(5)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     94.9011(5)
_cell_angle_gamma                    90.0000
_cell_volume                         233.283(2)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.43953
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         3200
_pd_meas_2theta_range_min         3.86392
_pd_meas_2theta_range_max         163.75661
_pd_meas_2theta_range_inc         0.049998
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                3.6126
_pd_proc_ls_prof_wR_factor               4.3015
_pd_proc_ls_prof_wR_expected             0.8531
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                7.0667
_pd_proc_ls_prof_cwR_factor               8.3843
_pd_proc_ls_prof_cwR_expected             1.6628
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                25.4237
_pd_proc_ls_prof_echi2               25.4237
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 3.8528
_refine_ls_number_reflns                  1306
_refine_ls_number_parameters                41
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                4.1907
_pd_proc_2theta_range_max              164.0834
_pd_proc_2theta_range_inc              0.049998
_pd_proc_wavelength                    2.439532
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1 -0.0044 -0.0183  0.99329  0.00135  1.00000 Uiso Cu    
 Cu2  0.50715  0.23160 -0.0023  0.00135  1.00000 Uiso Cu    
 O1  0.8694(5)  0.2356(14)  0.8538(4)  0.00135  1.00000 Uiso O     
 O2  0.3156(9) -0.0137(13)  0.8800(9)  0.00135  1.00000 Uiso O     
 O3 -0.3092(9) -0.0234(13)  0.1221(9)  0.00135  1.00000 Uiso O     
 D1  0.8958(5)  0.2381(13)  0.7206(4)  0.00135  0.92495 Uiso D     
 D2  0.3010(8)  0.0005(12)  0.7396(8)  0.00135  0.92495 Uiso D     
 D3 -0.2850(8) -0.0347(12)  0.2618(7)  0.00135  0.92495 Uiso D     
 H1  0.8958(5)  0.2381(13)  0.7206(4)  0.00135  0.07506 Uiso H     
 H2  0.3010(8)  0.0005(12)  0.7396(8)  0.00135  0.07506 Uiso H     
 H3 -0.2850(8) -0.0347(12)  0.2618(7)  0.00135  0.07506 Uiso H     
 N1  0.2322(4)  0.2391(9)  0.4091(2)  0.00135  1.00000 Uiso N     
 O4  0.2069(4)  0.2354(14)  0.2231(4)  0.00135  1.00000 Uiso O     
 O5  0.3848(7)  0.1227(7)  0.4945(5)  0.00135  1.00000 Uiso O     
 O6 -0.1013(7) -0.1340(8) -0.4951(5)  0.00135  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Echidna_3p2K_2p44A_rouaite.mcif <==
#  ------------------------------------------------
#  Magnetic CIF file generated from FP_Studio in P1
#  ------------------------------------------------
# This is a simple mCIF in P1 in the magnetic unit cell
 
data_
_citation_journal_abbrev ?
_citation_journal_volume ?
_citation_page_first     ?
_citation_page_last      ?
_citation_article_id     ?
_citation_year           ?
loop_
_citation_author_name
?

_atomic_positions_source_database_code_ICSD  ?
_atomic_positions_source_other    .  

_Neel_temperature  ?
_magn_diffrn_temperature  3.2
_exptl_crystal_magnetic_properties_details
;
;
 
_magnetic_space_group_standard_setting  'no'

_space_group.magn_number_BNS  ?
_space_group.magn_name_BNS    ?
_space_group.magn_number_OG   ?
_space_group.magn_name_OG     ?

_cell_length_a         11.1620
_cell_length_b          6.0586
_cell_length_c         69.0296
_cell_angle_alpha      90.0000
_cell_angle_beta       94.9059
_cell_angle_gamma      90.0000


loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1   x,y,z,+1

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Cu_1  Cu   0.49850   0.00000   0.09890   1.00000
Cu_2  Cu   0.49850   0.00000   0.19890   1.00000
Cu_3  Cu   0.49850   0.00000   0.29890   1.00000
Cu_4  Cu   0.49850   0.00000   0.39890   1.00000
Cu_5  Cu   0.49850   0.00000   0.49890   1.00000
Cu_6  Cu   0.49850   0.00000   0.59890   1.00000
Cu_7  Cu   0.49850   0.00000   0.69890   1.00000
Cu_8  Cu   0.49850   0.00000   0.79890   1.00000
Cu_9  Cu   0.49850   0.00000   0.89890   1.00000
Cu_10  Cu   0.49850   0.00000   0.99890   1.00000
Cu_11  Cu   0.99850   0.00000   0.09890   1.00000
Cu_12  Cu   0.99850   0.00000   0.19890   1.00000
Cu_13  Cu   0.99850   0.00000   0.29890   1.00000
Cu_14  Cu   0.99850   0.00000   0.39890   1.00000
Cu_15  Cu   0.99850   0.00000   0.49890   1.00000
Cu_16  Cu   0.99850   0.00000   0.59890   1.00000
Cu_17  Cu   0.99850   0.00000   0.69890   1.00000
Cu_18  Cu   0.99850   0.00000   0.79890   1.00000
Cu_19  Cu   0.99850   0.00000   0.89890   1.00000
Cu_20  Cu   0.99850   0.00000   0.99890   1.00000
Cu_21  Cu   0.00150   0.50000   0.00110   1.00000
Cu_22  Cu   0.00150   0.50000   0.10110   1.00000
Cu_23  Cu   0.00150   0.50000   0.20110   1.00000
Cu_24  Cu   0.00150   0.50000   0.30110   1.00000
Cu_25  Cu   0.00150   0.50000   0.40110   1.00000
Cu_26  Cu   0.00150   0.50000   0.50110   1.00000
Cu_27  Cu   0.00150   0.50000   0.60110   1.00000
Cu_28  Cu   0.00150   0.50000   0.70110   1.00000
Cu_29  Cu   0.00150   0.50000   0.80110   1.00000
Cu_30  Cu   0.00150   0.50000   0.90110   1.00000
Cu_31  Cu   0.50150   0.50000   0.00110   1.00000
Cu_32  Cu   0.50150   0.50000   0.10110   1.00000
Cu_33  Cu   0.50150   0.50000   0.20110   1.00000
Cu_34  Cu   0.50150   0.50000   0.30110   1.00000
Cu_35  Cu   0.50150   0.50000   0.40110   1.00000
Cu_36  Cu   0.50150   0.50000   0.50110   1.00000
Cu_37  Cu   0.50150   0.50000   0.60110   1.00000
Cu_38  Cu   0.50150   0.50000   0.70110   1.00000
Cu_39  Cu   0.50150   0.50000   0.80110   1.00000
Cu_40  Cu   0.50150   0.50000   0.90110   1.00000
Cu_41  Cu   0.25430   0.24800   0.09973   1.00000
Cu_42  Cu   0.25430   0.24800   0.19973   1.00000
Cu_43  Cu   0.25430   0.24800   0.29973   1.00000
Cu_44  Cu   0.25430   0.24800   0.39973   1.00000
Cu_45  Cu   0.25430   0.24800   0.49973   1.00000
Cu_46  Cu   0.25430   0.24800   0.59973   1.00000
Cu_47  Cu   0.25430   0.24800   0.69973   1.00000
Cu_48  Cu   0.25430   0.24800   0.79973   1.00000
Cu_49  Cu   0.25430   0.24800   0.89973   1.00000
Cu_50  Cu   0.75430   0.24800   0.09973   1.00000
Cu_51  Cu   0.75430   0.24800   0.19973   1.00000
Cu_52  Cu   0.75430   0.24800   0.29973   1.00000
Cu_53  Cu   0.75430   0.24800   0.39973   1.00000
Cu_54  Cu   0.75430   0.24800   0.49973   1.00000
Cu_55  Cu   0.75430   0.24800   0.59973   1.00000
Cu_56  Cu   0.75430   0.24800   0.69973   1.00000
Cu_57  Cu   0.75430   0.24800   0.79973   1.00000
Cu_58  Cu   0.75430   0.24800   0.89973   1.00000
Cu_59  Cu   0.24570   0.74800   0.00027   1.00000
Cu_60  Cu   0.24570   0.74800   0.10027   1.00000
Cu_61  Cu   0.24570   0.74800   0.20027   1.00000
Cu_62  Cu   0.24570   0.74800   0.30027   1.00000
Cu_63  Cu   0.24570   0.74800   0.40027   1.00000
Cu_64  Cu   0.24570   0.74800   0.50027   1.00000
Cu_65  Cu   0.24570   0.74800   0.60027   1.00000
Cu_66  Cu   0.24570   0.74800   0.70027   1.00000
Cu_67  Cu   0.24570   0.74800   0.80027   1.00000
Cu_68  Cu   0.24570   0.74800   0.90027   1.00000
Cu_69  Cu   0.74570   0.74800   0.00027   1.00000
Cu_70  Cu   0.74570   0.74800   0.10027   1.00000
Cu_71  Cu   0.74570   0.74800   0.20027   1.00000
Cu_72  Cu   0.74570   0.74800   0.30027   1.00000
Cu_73  Cu   0.74570   0.74800   0.40027   1.00000
Cu_74  Cu   0.74570   0.74800   0.50027   1.00000
Cu_75  Cu   0.74570   0.74800   0.60027   1.00000
Cu_76  Cu   0.74570   0.74800   0.70027   1.00000
Cu_77  Cu   0.74570   0.74800   0.80027   1.00000
Cu_78  Cu   0.74570   0.74800   0.90027   1.00000

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.spherical_modulus
Cu_1   0.46809   0.00000   0.00000   0.46809
Cu_2   0.30059   0.35883   0.00000   0.46809
Cu_3  -0.08204   0.46084   0.00000   0.46809
Cu_4  -0.40596   0.23304   0.00000   0.46809
Cu_5  -0.43933  -0.16155   0.00000   0.46809
Cu_6  -0.15828  -0.44052   0.00000   0.46809
Cu_7   0.23605  -0.40422   0.00000   0.46809
Cu_8   0.46144  -0.07862   0.00000   0.46809
Cu_9   0.35659   0.30324   0.00000   0.46809
Cu_10  -0.00347   0.46808   0.00000   0.46809
Cu_11  -0.46809  -0.00000   0.00000   0.46809
Cu_12  -0.30059  -0.35883   0.00000   0.46809
Cu_13   0.08204  -0.46084   0.00000   0.46809
Cu_14   0.40596  -0.23304   0.00000   0.46809
Cu_15   0.43933   0.16155   0.00000   0.46809
Cu_16   0.15828   0.44052   0.00000   0.46809
Cu_17  -0.23605   0.40422   0.00000   0.46809
Cu_18  -0.46144   0.07862   0.00000   0.46809
Cu_19  -0.35659  -0.30324   0.00000   0.46809
Cu_20   0.00347  -0.46808   0.00000   0.46809
Cu_21  -0.46189  -0.07593   0.00000   0.46809
Cu_22  -0.23840  -0.40283   0.00000   0.46809
Cu_23   0.15571  -0.44143   0.00000   0.46809
Cu_24   0.43838  -0.16411   0.00000   0.46809
Cu_25   0.40731   0.23067   0.00000   0.46809
Cu_26   0.08473   0.46036   0.00000   0.46809
Cu_27  -0.29848   0.36058   0.00000   0.46809
Cu_28  -0.46808   0.00274   0.00000   0.46809
Cu_29  -0.30268  -0.35706   0.00000   0.46809
Cu_30   0.07935  -0.46132   0.00000   0.46809
Cu_31   0.46189   0.07593   0.00000   0.46809
Cu_32   0.23840   0.40283   0.00000   0.46809
Cu_33  -0.15571   0.44143   0.00000   0.46809
Cu_34  -0.43838   0.16411   0.00000   0.46809
Cu_35  -0.40731  -0.23067   0.00000   0.46809
Cu_36  -0.08473  -0.46036   0.00000   0.46809
Cu_37   0.29848  -0.36058   0.00000   0.46809
Cu_38   0.46808  -0.00274   0.00000   0.46809
Cu_39   0.30268   0.35706   0.00000   0.46809
Cu_40  -0.07935   0.46132   0.00000   0.46809
Cu_41   0.19356   0.42619   0.00000   0.46809
Cu_42   0.45101   0.12530   0.00000   0.46809
Cu_43   0.38567  -0.26527   0.00000   0.46809
Cu_44   0.04432  -0.46599   0.00000   0.46809
Cu_45  -0.32876  -0.33321   0.00000   0.46809
Cu_46  -0.46654   0.03804   0.00000   0.46809
Cu_47  -0.27043   0.38207   0.00000   0.46809
Cu_48   0.11923   0.45265   0.00000   0.46809
Cu_49   0.42355   0.19928   0.00000   0.46809
Cu_50  -0.19356  -0.42619   0.00000   0.46809
Cu_51  -0.45101  -0.12530   0.00000   0.46809
Cu_52  -0.38567   0.26527   0.00000   0.46809
Cu_53  -0.04432   0.46599   0.00000   0.46809
Cu_54   0.32876   0.33321   0.00000   0.46809
Cu_55   0.46654  -0.03804   0.00000   0.46809
Cu_56   0.27043  -0.38207   0.00000   0.46809
Cu_57  -0.11923  -0.45265   0.00000   0.46809
Cu_58  -0.42355  -0.19928   0.00000   0.46809
Cu_59  -0.46809  -0.00000   0.00000   0.46809
Cu_60  -0.30059  -0.35883   0.00000   0.46809
Cu_61   0.08204  -0.46084   0.00000   0.46809
Cu_62   0.40596  -0.23304   0.00000   0.46809
Cu_63   0.43933   0.16155   0.00000   0.46809
Cu_64   0.15828   0.44052   0.00000   0.46809
Cu_65  -0.23605   0.40422   0.00000   0.46809
Cu_66  -0.46144   0.07862   0.00000   0.46809
Cu_67  -0.35659  -0.30324   0.00000   0.46809
Cu_68   0.00347  -0.46808   0.00000   0.46809
Cu_69   0.46809   0.00000   0.00000   0.46809
Cu_70   0.30059   0.35883   0.00000   0.46809
Cu_71  -0.08204   0.46084   0.00000   0.46809
Cu_72  -0.40596   0.23304   0.00000   0.46809
Cu_73  -0.43933  -0.16154   0.00000   0.46809
Cu_74  -0.15828  -0.44052   0.00000   0.46809
Cu_75   0.23605  -0.40422   0.00000   0.46809
Cu_76   0.46144  -0.07862   0.00000   0.46809
Cu_77   0.35659   0.30324   0.00000   0.46809
Cu_78  -0.00347   0.46808   0.00000   0.46809

==> anc/HRPT_10K_1p89A_rouaite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 27/10/2023  Time: 11:13:52.641
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  27/10/2023  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' 2023 by FIZ Karlsruhe - Leibniz Institute for Information Infrastructure.'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
N      0.93600 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21 1'
_symmetry_space_group_name_Hall      'P 2yb'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z'
 
_cell_length_a                       5.58639(6)
_cell_length_b                       6.06449(5)
_cell_length_c                       6.91188(10)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     94.9025(11)
_cell_angle_gamma                    90.0000
_cell_volume                         233.308(5)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           1.88600
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         3248
_pd_meas_2theta_range_min         2.50000
_pd_meas_2theta_range_max         162.75000
_pd_meas_2theta_range_inc         0.050000
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor               10.9715
_pd_proc_ls_prof_wR_factor              13.8213
_pd_proc_ls_prof_wR_expected             7.9071
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               19.1653
_pd_proc_ls_prof_cwR_factor              21.7374
_pd_proc_ls_prof_cwR_expected            12.4359
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 3.0553
_pd_proc_ls_prof_echi2                3.0736
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 6.7941
_refine_ls_number_reflns                   323
_refine_ls_number_parameters               138
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                2.4956
_pd_proc_2theta_range_max              162.7456
_pd_proc_2theta_range_inc              0.050000
_pd_proc_wavelength                    1.886000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1 -0.0030  0.00000  0.98900  0.00135  1.00000 Uiso Cu    
 Cu2  0.50860  0.24800 -0.0027  0.00135  1.00000 Uiso Cu    
 O1  0.8719(10)  0.251(3)  0.8578(10)  0.00135  1.00000 Uiso O     
 O2  0.3087(18)  0.004(3)  0.8831(19)  0.00135  1.00000 Uiso O     
 O3 -0.3075(20) -0.007(3)  0.1250(19)  0.00135  1.00000 Uiso O     
 D1  0.8940(10)  0.256(3)  0.7239(9)  0.00135  0.92495 Uiso D     
 D2  0.3030(18)  0.019(3)  0.7384(16)  0.00135  0.92495 Uiso D     
 D3 -0.2849(17) -0.015(3)  0.2612(16)  0.00135  0.92495 Uiso D     
 H1  0.8940(10)  0.256(3)  0.7239(9)  0.00135  0.07506 Uiso H     
 H2  0.3030(18)  0.019(3)  0.7384(16)  0.00135  0.07506 Uiso H     
 H3 -0.2849(17) -0.015(3)  0.2612(16)  0.00135  0.07506 Uiso H     
 N1  0.2320(7)  0.2545(18)  0.4096(6)  0.00135  1.00000 Uiso N     
 O4  0.2050(9)  0.251(4)  0.2250(8)  0.00135  1.00000 Uiso O     
 O5  0.3815(14)  0.1389(14)  0.4946(12)  0.00135  1.00000 Uiso O     
 O6 -0.1036(13) -0.1162(16) -0.5006(12)  0.00135  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/HRPT_10K_2p45A_rouaite.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 27/10/2023  Time: 11:13:52.641
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  27/10/2023  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' 2023 by FIZ Karlsruhe - Leibniz Institute for Information Infrastructure.'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Cu     0.77180 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
N      0.93600 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Monoclinic
_symmetry_space_group_name_H-M       'P 1 21 1'
_symmetry_space_group_name_Hall      'P 2yb'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-x,y+1/2,-z'
 
_cell_length_a                       5.58639(6)
_cell_length_b                       6.06449(5)
_cell_length_c                       6.91188(10)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     94.9025(11)
_cell_angle_gamma                    90.0000
_cell_volume                         233.308(5)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           2.44900
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         3248
_pd_meas_2theta_range_min         2.50000
_pd_meas_2theta_range_max         164.85001
_pd_meas_2theta_range_inc         0.050000
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                5.1990
_pd_proc_ls_prof_wR_factor               6.7471
_pd_proc_ls_prof_wR_expected             4.6050
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor                9.2809
_pd_proc_ls_prof_cwR_factor              10.4001
_pd_proc_ls_prof_cwR_expected             7.0983
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 2.1467
_pd_proc_ls_prof_echi2                2.1976
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 3.1351
_refine_ls_number_reflns                   154
_refine_ls_number_parameters               138
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                2.3869
_pd_proc_2theta_range_max              164.7369
_pd_proc_2theta_range_inc              0.050000
_pd_proc_wavelength                    2.449000
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Cu1 -0.0030  0.00000  0.98900  0.00135  1.00000 Uiso Cu    
 Cu2  0.50860  0.24800 -0.0027  0.00135  1.00000 Uiso Cu    
 O1  0.8719(10)  0.251(3)  0.8578(10)  0.00135  1.00000 Uiso O     
 O2  0.3087(18)  0.004(3)  0.8831(19)  0.00135  1.00000 Uiso O     
 O3 -0.3075(20) -0.007(3)  0.1250(19)  0.00135  1.00000 Uiso O     
 D1  0.8940(10)  0.256(3)  0.7239(9)  0.00135  0.92495 Uiso D     
 D2  0.3030(18)  0.019(3)  0.7384(16)  0.00135  0.92495 Uiso D     
 D3 -0.2849(17) -0.015(3)  0.2612(16)  0.00135  0.92495 Uiso D     
 H1  0.8940(10)  0.256(3)  0.7239(9)  0.00135  0.07506 Uiso H     
 H2  0.3030(18)  0.019(3)  0.7384(16)  0.00135  0.07506 Uiso H     
 H3 -0.2849(17) -0.015(3)  0.2612(16)  0.00135  0.07506 Uiso H     
 N1  0.2320(7)  0.2545(18)  0.4096(6)  0.00135  1.00000 Uiso N     
 O4  0.2050(9)  0.251(4)  0.2250(8)  0.00135  1.00000 Uiso O     
 O5  0.3815(14)  0.1389(14)  0.4946(12)  0.00135  1.00000 Uiso O     
 O6 -0.1036(13) -0.1162(16) -0.5006(12)  0.00135  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Koala2_10K_Laue_rouaite.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2006 Version : 23/05/2022'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
Petricek, V., Dusek, M. & Palatinus L. (2014). Z. Kristallogr. 229(5), 345-352.

Palatinus L. & Chapuis G. (2007). J. Appl. Cryst. 40, 786-790.

# enable this reference if Diamond ver. 2 was used for visualization
#Brandenburg, K. (1999). DIAMOND. Version. 2.1c.
#Crystal Impact GbR, Bonn, Germany.

# enable this reference if Diamond ver. 3 was used for visualization
#Brandenburg, K. & Putz, H. (2005). DIAMOND Version 3.
#Crystal Impact GbR, Postfach 1251, D-53002 Bonn, Germany.

# enable this reference if SIR97 was used for solving of the structure
#Altomare, A., Burla, M. C., Camalli, M., Cascarano, G., Giacovazzo, C.,
#Guagliardi, A., Moliterni, A. G. G., Polidori, G., Spagna, R. (1997).
#SIR97. A Package for Crystal Structure Solution by Direct Methods
#and Refinement, Bari, Rome, Italy.

# use this reference if SIR2002 was used for solving of the structure
#Burla, M.C., Camalli, M., Carrozzini, B., Cascarano, G., Giacovazzo, C.,
#Polidori, G., Spagna, R.
#SIR2002: the program, J. Appl. Cryst, (2003). 36, 1103


# use this reference if SIR2011 was used for solving of the structure
#Burla, M.C., Caliandro, R., Camalli, M., Carrozzini, B., Cascarano,
#G.L., Giacovazzo, C., Mallamo. M., Mazzone, A., Polidori, G., Spagna, R.
#SIR2011: a new package for crystal structure determination and refinement,
#J.Appl.Cryst. (2012) 45, 357-361

# enable this reference if bond valences were calculated
#Brown, I. D. (1996). J. Appl. Cryst. 29, 479-480.

# enable this reference if Xshape wase used for crystal shape refinement
#Stoe & Cie (1998). X-SHAPE. Stoe & Cie, Darmstadt, Germany.


# enable this reference if Flack coefficient was refined
#Flack, H. D. (1983). Acta Cryst. A39, 876-881.
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Cu2 H3 N1 O6'
_chemical_formula_weight                 240.1
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         ?

#=======================================================================

# 6. CRYSTAL DATA

_symmetry_cell_setting                   monoclinic
_symmetry_space_group_name_H-M           'P 1 21 1'
_symmetry_space_group_name_Hall          'P 2yb'
_symmetry_Int_Tables_number              4

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x,y+1/2,-z

_cell_length_a                           5.6005
_cell_length_b                           6.0797
_cell_length_c                           6.9317
_cell_angle_alpha                        90
_cell_angle_beta                         94.619
_cell_angle_gamma                        90
_cell_volume                             235.2534

loop_
 _twin_individual_id
 _twin_individual_mass_fraction_refined
 _twin_individual_twin_matrix_11
 _twin_individual_twin_matrix_12
 _twin_individual_twin_matrix_13
 _twin_individual_twin_matrix_21
 _twin_individual_twin_matrix_22
 _twin_individual_twin_matrix_23
 _twin_individual_twin_matrix_31
 _twin_individual_twin_matrix_32
 _twin_individual_twin_matrix_33
 ? ? ? ? ? ? ? ? ? ? ?

_cell_formula_units_Z                    2

_cell_measurement_reflns_used            ?
_cell_measurement_theta_min              ?
_cell_measurement_theta_max              ?
_cell_measurement_temperature            10
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            3.3897
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     96.794

_exptl_absorpt_coefficient_mu            0.005
_exptl_crystal_description               ?
_exptl_crystal_size_max                  ?
_exptl_crystal_size_mid                  ?
_exptl_crystal_size_min                  ?
_exptl_crystal_size_rad                  ?
_exptl_crystal_colour                    ?
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?

_diffrn_ambient_temperature              10
_diffrn_source                           ?
_diffrn_source_power                     ?
_diffrn_source_voltage                   ?
_diffrn_source_current                   ?
_diffrn_radiation_type                   neutron
_diffrn_radiation_source                 ?
_diffrn_radiation_wavelength             1
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_area_resol_mean         ?
_diffrn_measurement_method               ?
_diffrn_measurement_specimen_support     ?

_diffrn_reflns_number                    994
_diffrn_reflns_theta_min                 6.35
_diffrn_reflns_theta_max                 79.23
_diffrn_reflns_theta_full                32.73
_diffrn_measured_fraction_theta_max      0.5
_diffrn_measured_fraction_theta_full     0.72
_diffrn_reflns_av_R_equivalents          0
_diffrn_reflns_av_unetI/netI             0.067
_diffrn_reflns_limit_h_min               -6
_diffrn_reflns_limit_h_max               9
_diffrn_reflns_limit_k_min               0
_diffrn_reflns_limit_k_max               11
_diffrn_reflns_limit_l_min               0
_diffrn_reflns_limit_l_max               13
_diffrn_reflns_reduction_process         ?

_diffrn_standards_number                 ?
_diffrn_standards_interval_count         ?
_diffrn_standards_interval_time          ?
_diffrn_standards_decay_%                ?
loop_
_diffrn_standard_refln_index_h
_diffrn_standard_refln_index_k
_diffrn_standard_refln_index_l
  ? ? ?

_diffrn_radiation_probe                  neutron

#=======================================================================

# 8. REFINEMENT DATA

_refine_special_details
; ?
;

_reflns_number_total                     994
_reflns_number_gt                        803
_reflns_threshold_expression             'I>3\s(I)'

_refine_ls_structure_factor_coef         F
_refine_ls_R_factor_gt                   0.0627
_refine_ls_wR_factor_gt                  0.0659
_refine_ls_R_factor_all                  0.0804
_refine_ls_wR_factor_ref                 0.0668
_refine_ls_goodness_of_fit_ref           2.69
_refine_ls_goodness_of_fit_gt            2.96
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_reflns                 994
_refine_ls_number_parameters             49
_refine_ls_number_restraints             0
_refine_ls_number_constraints            1
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             'w=1/(\s^2^(F)+0.0001F^2^)'
_refine_ls_hydrogen_treatment            'refall'
_refine_ls_shift/su_max                  0.0270
_refine_ls_shift/su_mean                 0.0069
_refine_diff_density_max                 ?
_refine_diff_density_min                 ?
_refine_ls_extinction_method             'none'
_refine_ls_extinction_coef               ?
_refine_ls_extinction_expression         ?
_refine_ls_abs_structure_details
;  0 of Friedel pairs used in the refinement
;
_refine_ls_abs_structure_Flack           ?
_refine_ls_abs_structure_Rogers          ?

loop_
 _atom_type_symbol
 _atom_type_scat_length_neutron
 _atom_type_scat_source
 H    -3.739 International_Tables_Vol_C
 Cu    7.718 International_Tables_Vol_C
 N     9.360 International_Tables_Vol_C
 O     5.803 International_Tables_Vol_C

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Cu1 Cu -0.0016(6) -0.0006(4) 0.9929(3) Uiso 0.0020(2) 2 1 d . . .
  Cu2 Cu 0.5095(4) 0.2520(4) -0.0013(2) Uiso 0.0021(2) 2 1 d . . .
  O1 O 0.8664(5) 0.2545(5) 0.8553(3) Uiso 0.0039(3) 2 1 d . . .
  O2 O 0.3126(7) 0.0073(4) 0.8767(4) Uiso 0.0040(4) 2 1 d . . .
  O3 O -0.3101(7) -0.0043(4) 0.1205(4) Uiso 0.0031(4) 2 1 d . . .
  D1 H 0.8940(12) 0.2591(13) 0.7217(8) Uiso 0.0208(8) 2 1 d . . .
  D2 H 0.3018(16) 0.0224(9) 0.7358(11) Uiso 0.0176(11) 2 1 d . . .
  D3 H -0.2820(14) -0.0158(10) 0.2601(9) Uiso 0.0162(10) 2 1 d . . .
  N1 N 0.2338(3) 0.2611(3) 0.4084(2) Uiso 0.0038(2) 2 1 d . . .
  O4 O 0.2071(5) 0.2564(5) 0.2245(3) Uiso 0.0044(3) 2 1 d . . .
  O5 O 0.3868(7) 0.1407(4) 0.4948(4) Uiso 0.0073(4) 2 1 d . . .
  O6 O -0.1013(7) -0.1149(4) -0.4963(4) Uiso 0.0068(4) 2 1 d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
 ? ? ? ? ? ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
 ? ? ? ? ? ? ? ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 11. STRUCTURE-FACTOR LIST

loop_
 _refln_index_h
 _refln_index_k
 _refln_index_l
 _refln_F_squared_calc
 _refln_F_squared_meas
 _refln_F_squared_sigma
 _refln_observed_status
   1   1   0 1162.12 1060.51   38.20 o
   2   1   0  254.10  301.92    8.06 o
   3   1   0  190.40  213.90    5.86 o
   4   1   0  113.88  118.15    7.81 o
   5   1   0  319.21  436.46   64.09 o
   3   2   0 3751.60 3542.77   63.75 o
   5   2   0  315.78  299.04   34.21 o
   1   3   0  289.03  289.87   12.99 o
   2   3   0  321.55  342.07    9.93 o
   4   3   0  112.32  145.66    9.42 o
   5   3   0  699.94  950.84   66.46 o
   1   4   0    2.14    9.76    3.23 o
   3   4   0  103.61  102.71    5.35 o
   5   4   0   63.75   51.35   23.43 <
   1   5   0   99.62  122.40    6.37 o
   2   5   0  210.52  211.52    7.98 o
   3   5   0 1522.35 1584.22   27.16 o
   4   5   0  126.27  114.93    9.76 o
   6   5   0  912.87  960.94  127.49 o
   1   6   0  257.67  269.16    9.59 o
   5   6   0  477.49  337.23   24.79 o
   1   7   0  906.33  758.50   13.84 o
   2   7   0  219.12  236.23    7.89 o
   3   7   0  399.69  465.23   14.26 o
   4   7   0   95.66  106.87   14.60 o
   5   7   0  443.34  442.06   28.77 o
   6   7   0  841.36  731.00   82.42 o
   1   8   0   13.81   23.85    7.21 o
   3   8   0   37.78   63.41   10.95 o
   5   8   0   43.50   89.21   32.42 <
   1   9   0  754.35  681.85   19.18 o
   2   9   0  133.18  177.91   14.01 o
   4   9   0   35.41   36.07   31.24 <
   5   9   0  175.38  285.46   52.63 o
   7   9   0  299.88  219.67  171.21 <
   1  10   0  598.35  569.47   24.53 o
   3  10   0 2954.33 3071.85   74.19 o
   1  11   0  108.60   50.08   33.70 <
   2  11   0  128.83   75.97   39.38 <
   3  11   0 1037.18  829.63   60.69 o
   4  11   0  195.78  393.17   81.32 o
  -5   0   1  132.37  156.27   37.94 o
  -4   0   1   38.22   20.71    6.71 o
  -3   0   1   89.35   84.46    3.82 o
  -2   0   1 1593.60 1632.35   41.17 o
  -1   0   1  428.39  397.24    9.59 o
   2   0   1  140.98  144.72    6.45 o
   3   0   1  966.02 1025.54   31.75 o
   4   0   1 2731.83 3359.60  126.13 o
   5   0   1 1286.07 1620.30   87.94 o
  -5   1   1  459.98  319.49   41.85 o
  -4   1   1  177.64  152.79    8.83 o
  -3   1   1   11.29   21.39    2.29 o
  -2   1   1  304.24  334.86    6.03 o
  -1   1   1 1147.00 1031.73   38.03 o
   1   1   1  725.84  659.27   16.81 o
   2   1   1  910.36  888.54   25.97 o
   3   1   1  216.94  254.64    7.38 o
   4   1   1  662.70  510.39   14.18 o
   5   1   1   36.71   47.02   12.31 o
   6   1   1  173.33  217.89   49.83 o
  -5   2   1 1305.01 1349.61  153.55 o
  -4   2   1 1126.59 1104.81   29.79 o
  -3   2   1 4259.32 3643.02   60.61 o
  -2   2   1  984.78  986.66   18.08 o
  -1   2   1  305.60  315.50   27.08 o
   0   2   1  561.33  493.84   20.88 o
   2   2   1  390.73  408.19   11.20 o
   3   2   1 1359.99 1467.00   30.98 o
   4   2   1   72.51   87.34    5.86 o
   5   2   1  777.38  645.86   28.01 o
   6   2   1   66.02   20.71   61.03 <
  -5   3   1  856.42  827.68   96.59 o
  -4   3   1   59.18   83.95   13.58 o
  -3   3   1  729.47  747.63   15.36 o
  -2   3   1  331.17  360.74    9.17 o
  -1   3   1  286.11  293.27    8.49 o
   0   3   1  227.55  222.30    8.49 o
   1   3   1   89.17   81.66    5.43 o
   2   3   1  686.16  649.85   14.09 o
   3   3   1  139.96  176.98    6.71 o
   4   3   1  706.80  913.24   19.44 o
   5   3   1   63.59   72.91   15.53 o
   6   3   1  126.20  129.02   43.54 <
  -5   4   1  178.80  226.38   81.06 <
  -4   4   1 1063.84 1030.46   36.24 o
  -3   4   1   19.43   15.11    4.92 o
  -2   4   1 2589.33 2544.74   39.64 o
  -1   4   1  332.85  354.63   10.10 o
   0   4   1 3976.01 3154.95   59.67 o
   1   4   1  433.81  404.37   13.67 o
   2   4   1  367.58  362.27   10.19 o
   3   4   1 1030.90 1063.99   20.20 o
   4   4   1  356.34  494.09   13.07 o
   5   4   1 1276.94 1116.27   36.33 o
   6   4   1  712.15  551.90   50.08 o
  -5   5   1  719.73  710.03   62.64 o
  -4   5   1   77.49   72.57   12.48 o
  -3   5   1  502.15  551.98   16.21 o
  -2   5   1  246.45  265.08    8.74 o
  -1   5   1   75.55   82.42    5.77 o
   0   5   1  437.70  408.45   12.56 o
   1   5   1   20.54   22.15    4.07 o
   2   5   1 1212.31 1141.06   18.93 o
   3   5   1  209.25  268.90    8.40 o
   4   5   1 1188.66 1386.79   25.55 o
   5   5   1   14.74   58.31   16.38 o
   6   5   1  188.55  137.08   42.87 o
  -5   6   1  529.98  565.82   77.67 o
  -4   6   1  871.86  597.65   19.86 o
  -3   6   1 3392.31 3192.04   45.50 o
  -2   6   1  828.68  886.59   16.13 o
  -1   6   1  413.52  426.78   11.54 o
   0   6   1  345.01  366.18   10.61 o
   1   6   1 3024.32 2572.07   40.15 o
   2   6   1  340.84  408.36   10.86 o
   3   6   1  735.81  777.51   15.11 o
   4   6   1  202.83  242.93   15.70 o
   5   6   1  599.42  615.90   26.91 o
  -5   7   1  540.35  377.98   42.10 o
  -4   7   1  208.44  259.57   18.25 o
  -3   7   1   13.79   28.27    9.17 o
  -2   7   1  239.07  233.68    8.49 o
  -1   7   1  987.50  908.65   14.68 o
   0   7   1  146.27  165.26    6.62 o
   1   7   1  777.24  748.57   13.24 o
   2   7   1  546.94  589.16   12.14 o
   3   7   1   84.25   60.78    8.06 o
   4   7   1  246.02  314.06   17.83 o
   5   7   1   69.28  118.75   26.99 o
   6   7   1  214.33  220.78   39.72 o
   7   7   1  125.18  186.74  134.79 <
  -6   8   1 4792.12 3092.56  217.38 o
  -5   8   1  117.16  170.44   34.80 o
  -4   8   1   10.20   50.50   23.60 <
  -3   8   1   63.41   32.42   12.48 <
  -2   8   1 1862.82 1896.08   27.33 o
  -1   8   1  141.99  138.19    8.40 o
   0   8   1  830.77  865.20   17.06 o
   1   8   1  316.01  287.49    9.85 o
   2   8   1   43.12   58.31    8.66 o
   3   8   1  366.48  354.46   14.26 o
   4   8   1 2328.71 2385.25   48.89 o
   5   8   1  724.32  806.03   44.73 o
   6   8   1 1640.40 1782.68  105.93 o
   7   8   1 1267.97 1061.95  125.62 o
  -6   9   1  111.44   12.39   85.65 <
  -5   9   1  448.39  618.45   61.11 o
  -3   9   1   20.88    0.76   19.69 <
  -2   9   1  152.89  142.85   14.43 o
  -1   9   1  511.16  473.55   15.62 o
   0   9   1  258.86  233.08   13.16 o
   1   9   1  398.27  382.05   14.77 o
   2   9   1  614.30  603.00   20.37 o
   3   9   1  140.70  163.82   17.91 o
   4   9   1  998.64 1003.64   35.48 o
   5   9   1   47.09   79.02   48.38 <
   6   9   1  212.10  139.29   81.49 <
   7   9   1   53.46  234.36  217.04 <
  -5  10   1 1220.90 1587.96  123.08 o
  -4  10   1  307.18  324.67   58.57 o
  -3  10   1 3463.13 3315.21   74.53 o
  -2  10   1  568.69  568.03   28.35 o
  -1  10   1  302.40  310.75   21.64 o
   0  10   1  355.64  307.86   21.73 o
   1  10   1 1827.54 1783.61   40.40 o
   2  10   1  241.42  265.76   25.38 o
   3  10   1 1244.00 1294.44   44.56 o
   4  10   1  124.82  165.01   40.23 o
   5  10   1  720.89  800.26   91.67 o
  -3  11   1  324.16  298.27   63.92 o
  -2  11   1  352.50  355.40   43.37 o
  -1  11   1  221.13  217.55   35.74 o
   0  11   1  118.47   91.76   34.38 <
   1  11   1  287.40  319.58   36.58 o
   2  11   1  347.00  369.66   44.73 o
   3  11   1  130.49  160.26   51.86 o
   4  11   1  356.12  502.16   82.93 o
  -1   0   2  899.38  882.34   34.29 o
   3   0   2  188.82  201.59   10.61 o
   5   0   2   35.75   22.15   11.88 <
  -5   1   2   92.66   93.45   51.01 <
  -4   1   2  147.79  100.07   12.90 o
  -3   1   2   30.37   35.57    3.48 o
  -2   1   2  687.45  717.42   22.92 o
  -1   1   2  234.50  268.65    6.45 o
   0   1   2  853.04  760.11   39.72 o
   2   1   2  385.50  384.26   13.84 o
   3   1   2  333.34  402.85    9.76 o
   4   1   2  115.14  140.56    6.03 o
   5   1   2   73.27   83.86   11.88 o
   6   1   2  179.53  196.50   34.97 o
  -3   2   2  513.24  583.90   13.92 o
  -1   2   2  369.47  400.21   17.83 o
   1   2   2 2647.80 2116.09   43.20 o
   3   2   2 2035.95 1997.26   38.54 o
   5   2   2  288.99  318.64   13.16 o
   7   2   2 3414.21 1755.85  176.30 o
  -4   3   2   74.93   65.36   15.36 o
  -3   3   2  917.74  757.31   19.95 o
  -2   3   2  440.49  493.42   11.80 o
  -1   3   2   70.40   81.57    4.50 o
   0   3   2  525.90  525.92   15.45 o
   1   3   2  910.81  846.69   18.16 o
   2   3   2  236.80  259.14    8.66 o
   3   3   2    3.76   12.31    3.99 o
   4   3   2   14.77   38.71    5.77 o
   5   3   2    1.08   15.79    8.57 <
   6   3   2  326.34  268.23   41.08 o
  -5   4   2  979.36  687.03   72.06 o
  -3   4   2 1847.49 1881.73   37.35 o
  -1   4   2  798.34  861.29   18.33 o
   1   4   2  448.28  475.08   10.36 o
   3   4   2  419.03  463.45   11.20 o
   5   4   2    0.68   11.54   10.02 <
  -5   5   2   29.84   33.27   48.21 <
  -4   5   2  206.15  126.39   19.01 o
  -3   5   2  985.62  884.97   20.63 o
  -2   5   2  699.98  761.64   20.63 o
  -1   5   2    5.25   20.37    4.41 o
   0   5   2  841.91  820.55   14.85 o
   1   5   2  239.06  238.60    7.89 o
   2   5   2  235.28  271.62    8.91 o
   3   5   2  213.45  225.02    8.40 o
   4   5   2  148.43  159.66    8.91 o
   5   5   2  102.89  104.40   12.82 o
   6   5   2  180.10  169.00   26.57 o
   7   5   2   22.94  147.27  114.68 <
  -5   6   2 4156.01 4352.80  225.95 o
  -3   6   2  705.65  786.85   18.93 o
  -1   6   2  264.30  253.37    8.66 o
   1   6   2 1579.84 1482.88   21.64 o
   3   6   2 1800.88 1760.95   22.92 o
   5   6   2  541.74  583.13   24.19 o
   7   6   2 2660.99 2553.06  159.41 o
  -5   7   2    2.45   80.21   61.79 <
  -4   7   2   39.63   32.59   16.81 <
  -3   7   2   39.96   59.42   10.95 o
  -2   7   2  328.98  316.52   11.29 o
  -1   7   2   61.75   76.56    5.77 o
   0   7   2  361.60  392.83    9.76 o
   1   7   2  238.42  223.83    7.55 o
   2   7   2  304.58  320.34   10.02 o
   3   7   2  684.52  686.09   15.53 o
   4   7   2  115.94  136.07   13.58 o
   5   7   2  112.53  139.12   21.98 o
   6   7   2  275.45  178.17   38.54 o
   7   7   2  428.08  362.53   71.30 o
  -5   8   2  637.47  437.82   52.46 o
  -3   8   2 1247.30 1289.26   35.57 o
  -1   8   2  581.08  563.10   14.43 o
   1   8   2  427.93  459.63   12.48 o
   3   8   2  230.07  281.21   14.18 o
   5   8   2   16.79   29.37   36.58 <
   7   8   2  223.51  171.21  104.15 <
  -5   9   2  177.39  135.39   57.63 <
  -4   9   2  208.95  187.08   37.09 o
  -2   9   2  677.61  614.03   20.88 o
  -1   9   2  240.61  204.22   14.18 o
   0   9   2  837.25  818.85   20.88 o
   1   9   2   60.07   57.13   12.99 o
   2   9   2  239.10  243.35   16.55 o
   3   9   2  114.03  150.92   21.48 o
   4   9   2  113.10  109.92   25.46 o
   5   9   2   24.68   18.08   45.75 <
  -5  10   2 2155.14 2696.00  156.52 o
  -3  10   2  168.54  201.59   43.12 o
  -1  10   2  474.50  440.45   26.06 o
   1  10   2 2871.48 2483.54   55.51 o
   3  10   2  807.08  945.32   41.42 o
  -4  11   2   64.32  225.45  110.51 <
  -3  11   2  442.19  483.74   70.96 o
  -2  11   2   90.59  189.88   47.79 o
  -1  11   2    4.58   39.38   38.71 <
   0  11   2  178.72  189.79   38.03 o
   1  11   2  459.82  466.17   44.73 o
   2  11   2  177.35  121.29   43.03 <
   3  11   2  131.51   52.88   55.09 <
  -2   0   3 4549.72 4264.43  110.01 o
  -1   0   3  294.95  373.22   15.96 o
   2   0   3  205.31  236.48    9.59 o
   4   0   3 6694.36 6232.83  123.42 o
   5   0   3   95.62   60.10   11.03 o
  -3   1   3  184.26  198.54    9.93 o
  -2   1   3  868.70  916.04   15.28 o
  -1   1   3   13.73   22.75    1.95 o
   0   1   3   16.04   27.08    3.73 o
   1   1   3  147.53  189.37    9.00 o
   2   1   3  202.39  245.22    9.34 o
   3   1   3    3.19    2.97    3.31 <
   4   1   3  476.45  545.62   12.99 o
   5   1   3    2.73    9.59    6.96 <
   6   1   3  846.12  762.83   35.40 o
   7   1   3   94.03  183.34   77.58 <
  -4   2   3 1814.01 1152.18   71.55 o
  -3   2   3  523.01  361.59   16.30 o
  -2   2   3  439.51  473.89   11.37 o
  -1   2   3  245.03  282.48    7.55 o
   0   2   3    1.70    1.36    2.97 <
   1   2   3 8077.66 4337.60   84.80 o
   2   2   3   13.08   21.90    3.65 o
   3   2   3  320.10  369.57   10.10 o
   4   2   3  181.03  239.20    8.49 o
   5   2   3 2624.19 2631.15   40.49 o
   6   2   3  926.70  919.94   39.47 o
   7   2   3  458.62  688.47  125.54 o
  -4   3   3  242.25  195.06   37.60 o
  -2   3   3  920.04 1104.81   23.68 o
  -1   3   3  761.53  801.79   15.19 o
   1   3   3   66.02   74.27    5.09 o
   2   3   3  386.78  376.45   11.20 o
   4   3   3 1070.50 1186.22   18.76 o
   5   3   3  220.81  290.55   11.12 o
   7   3   3  705.35  631.18   73.93 o
   8   3   3  283.20  352.68  197.18 <
  -3   4   3   69.67   70.54   10.69 o
  -2   4   3 5300.14 5007.91   84.63 o
  -1   4   3  237.14  253.03    7.30 o
   0   4   3  333.99  333.33    9.34 o
   1   4   3  119.60  136.91    6.28 o
   2   4   3  608.80  579.32   13.92 o
   3   4   3  108.86  113.32    6.20 o
   4   4   3 1864.95 1952.01   26.82 o
   5   4   3   41.42   47.62    8.40 o
   6   4   3   76.52   59.93   18.08 o
   7   4   3  251.78  210.25   51.44 o
  -4   5   3  203.69  203.29   50.42 o
  -3   5   3  419.51  420.76   21.64 o
  -2   5   3  315.10  374.33   14.01 o
  -1   5   3  245.86  272.64    9.76 o
   0   5   3  157.92  165.09    6.88 o
   1   5   3   84.16   87.09    5.77 o
   2   5   3  207.69  220.69    7.98 o
   3   5   3  518.77  538.83   12.05 o
   4   5   3  465.46  461.92   11.54 o
   5   5   3   43.18   29.28   12.39 <
   6   5   3  250.37  256.60   23.43 o
   7   5   3 1313.46  784.81   56.96 o
   8   5   3  549.42  423.90  170.87 <
  -5   6   3  908.99  880.73  108.56 o
  -4   6   3 1051.28 1253.87   70.79 o
  -2   6   3  284.86  294.03   10.61 o
  -1   6   3  626.22  665.64   15.28 o
   1   6   3 7113.21 4560.25   53.56 o
   2   6   3   11.91   10.36    6.37 <
   4   6   3  181.84  166.54    9.76 o
   5   6   3 1497.42 1436.62   32.09 o
   7   6   3  531.45  784.30   80.38 o
   8   6   3  245.03  121.64  159.75 <
  -5   7   3   40.12  321.36  125.11 <
  -4   7   3  143.88  155.93   24.79 o
  -3   7   3  420.74  408.28   17.66 o
  -2   7   3  804.54  821.23   20.63 o
  -1   7   3  158.16  175.20    7.64 o
   0   7   3  100.61  101.43    6.71 o
   1   7   3   66.54   80.30    7.05 o
   2   7   3  253.17  271.20    9.76 o
   3   7   3   83.07  106.27   10.69 o
   4   7   3  597.74  540.10   17.66 o
   5   7   3  276.36  214.66   19.35 o
   6   7   3  683.79  661.65   50.50 o
   7   7   3    7.67  114.33   71.39 <
   8   7   3  425.49  463.96  172.48 <
  -5   8   3  747.32  606.90   90.40 o
  -4   8   3 1187.82 1143.44   45.58 o
  -3   8   3   61.05   15.79   17.23 <
  -2   8   3 2916.38 2867.71   48.38 o
  -1   8   3  146.93  148.20   10.44 o
   0   8   3  338.98  350.81   11.97 o
   1   8   3   84.82   62.13    9.51 o
   2   8   3  432.61  505.89   15.87 o
   3   8   3   90.57   88.11   13.41 o
   4   8   3 4104.99 3883.91   66.97 o
   5   8   3  117.89   99.40   26.48 o
   6   8   3  199.33  161.19   58.74 <
   7   8   3  505.70  355.91  108.39 o
  -5   9   3  340.47  328.58   69.77 o
  -4   9   3  195.87  263.05   43.37 o
  -2   9   3  296.75  362.95   26.91 o
  -1   9   3   53.98   35.48   14.77 <
   1   9   3   87.39   73.00   14.43 o
   2   9   3  504.18  483.48   22.92 o
   4   9   3  129.05   91.08   28.52 o
   5   9   3   50.24   15.62   44.73 <
  -5  10   3 2033.51 2222.28  162.46 o
  -4  10   3  718.41  713.26   76.73 o
  -3  10   3  423.35  532.46   52.20 o
  -2  10   3  191.23  165.69   31.07 o
  -1  10   3   73.59  111.36   24.96 o
   0  10   3    3.32   22.24   22.24 <
   1  10   3 3197.84 2684.11   59.42 o
   2  10   3    3.66   20.71   27.16 <
   3  10   3  157.38  148.54   37.43 o
   4  10   3   53.34   26.91   47.87 <
   5  10   3 2004.67 2065.25  112.98 o
  -3  11   3   73.22   18.84   82.17 <
  -2  11   3  673.05  736.68   67.06 o
  -1  11   3  463.32  485.52   48.38 o
   0  11   3   77.82    2.12   44.73 <
   1  11   3   30.93   17.49   40.91 <
   2  11   3  253.99  132.16   47.87 <
   3  11   3  380.88  384.68   64.34 o
  -1   0   4  531.94  642.47   16.89 o
   1   0   4  819.83  791.86   24.36 o
   3   0   4  686.49  687.62   23.43 o
   5   0   4 1961.26 2444.33   42.27 o
   7   0   4 1559.03  892.02   78.26 o
  -3   1   4  579.00  626.76   22.66 o
  -2   1   4   88.49   99.40    5.86 o
  -1   1   4   92.08  109.07    4.58 o
   0   1   4  157.06  182.15    5.77 o
   1   1   4  325.17  335.11   10.78 o
   2   1   4 1641.92 1493.49   29.03 o
   3   1   4  957.52  937.43   19.52 o
   4   1   4  554.01  624.30   13.33 o
   5   1   4 1773.91 2051.16   28.77 o
   6   1   4  139.56  160.17   15.87 o
   7   1   4   58.10  132.75   43.03 o
   8   1   4   75.41   91.76  173.84 <
  -3   2   4  382.36  327.30   21.64 o
  -1   2   4 6783.08 5545.12   97.61 o
   1   2   4  951.56  944.56   24.11 o
   3   2   4  122.15  149.14    7.05 o
   5   2   4 1478.24 1794.14   24.70 o
   7   2   4 1063.27  960.43   55.00 o
  -3   3   4   51.85   58.23   17.40 o
  -2   3   4  372.67  354.29   10.86 o
  -1   3   4    5.05    4.24    4.16 <
   0   3   4  126.10  135.05    5.77 o
   1   3   4  101.76  109.16    6.28 o
   2   3   4 1160.70 1055.07   19.61 o
   3   3   4    5.05   12.56    4.67 <
   4   3   4  489.32  539.25   11.97 o
   5   3   4 1196.67 1240.20   23.09 o
   6   3   4  173.33  128.51   16.81 o
   7   3   4  820.72  733.54   51.52 o
  -3   4   4   94.95  110.43   22.32 o
  -1   4   4  458.98  532.29   12.65 o
   1   4   4  546.26  555.63   13.84 o
   3   4   4 1054.13 1040.13   18.67 o
   5   4   4 1902.55 2109.38   30.22 o
   7   4   4  593.16  452.16   45.84 o
  -3   5   4    4.37   30.81   15.11 <
  -2   5   4  440.71  479.07   15.53 o
  -1   5   4  317.82  339.44   11.03 o
   0   5   4   59.03   73.08    6.03 o
   1   5   4  101.63  109.58    6.03 o
   2   5   4 1800.97 1605.44   23.43 o
   3   5   4   75.38   85.90    6.28 o
   4   5   4  911.29  942.52   19.35 o
   5   5   4 1034.50 1182.40   24.87 o
   6   5   4  173.66  208.13   22.66 o
   7   5   4  746.09  737.45   56.11 o
   8   5   4  151.00   25.04   95.41 <
  -3   6   4  262.75  281.89   30.13 o
  -1   6   4 4450.24 3960.56   47.96 o
   1   6   4  327.08  364.82    9.51 o
   3   6   4  245.17  259.14    9.59 o
   5   6   4 1968.52 2286.96   41.51 o
   7   6   4 1032.29 1436.28   86.49 o
  -4   7   4 1085.84 1027.66   71.64 o
  -3   7   4  144.75  115.78   15.36 o
  -2   7   4  173.15  193.36   12.48 o
  -1   7   4  388.17  416.51   12.99 o
   0   7   4  228.70  247.43    9.93 o
   1   7   4  569.50  579.57   14.09 o
   2   7   4 1016.27  999.22   20.20 o
   3   7   4  228.88  243.01   12.31 o
   4   7   4  188.42  175.79   14.51 o
   5   7   4 1277.52 1524.38   40.15 o
   6   7   4   60.08   30.05   31.83 <
   7   7   4  120.56  211.86  103.47 <
  -3   8   4   55.92   57.80   20.20 <
  -1   8   4  500.74  526.94   17.74 o
   1   8   4  624.59  644.42   17.99 o
   3   8   4  485.20  458.95   20.97 o
   5   8   4  968.07  913.75   41.17 o
   7   8   4  827.40  872.41  141.58 o
  -5   9   4   53.44   64.68  169.17 <
  -4   9   4   87.68   97.36   45.33 <
  -3   9   4  444.46  439.52   38.28 o
   0   9   4  113.53  102.11   16.55 o
   1   9   4   27.17   45.58   18.16 <
   2   9   4 1127.45 1090.89   33.02 o
   3   9   4  949.52  874.11   36.58 o
   4   9   4  666.62  567.35   42.27 o
   5   9   4 1059.91 1012.04   61.62 o
   6   9   4  360.83  320.51   83.35 o
  -5  10   4 1189.14 1165.84  177.57 o
  -3  10   4   75.17   79.53   62.13 <
  -1  10   4 4147.03 3648.88   76.99 o
   1  10   4 1170.15 1197.25   43.97 o
   3  10   4  133.76  193.36   40.40 o
  -3  11   4   48.42   31.24  126.81 <
  -2  11   4  242.57  248.96   71.81 o
  -1  11   4   84.92   14.60   55.17 <
   0  11   4  147.01  139.63   48.55 <
   1  11   4  246.52  208.81   51.61 o
   2  11   4  294.98  372.54   69.18 o
  -2   0   5  211.01  267.63   23.17 o
  -1   0   5 1480.46 1697.54   45.58 o
   1   0   5  291.97  311.77   12.65 o
   2   0   5 1315.22 1305.64   32.00 o
   3   0   5   11.45   25.38    6.88 o
   4   0   5 2538.76 2634.63   51.52 o
   6   0   5   69.10   88.36   18.67 o
   7   0   5 1075.73  841.77   44.56 o
   8   0   5 1776.72  980.97  139.29 o
  -3   1   5  668.73  790.24   75.37 o
  -2   1   5  667.61  472.02   17.06 o
  -1   1   5   43.06   51.69    4.67 o
   0   1   5  948.68 1016.37   19.18 o
   1   1   5  678.89  679.47   15.19 o
   2   1   5  125.77  141.50    5.94 o
   3   1   5 2929.60 2643.88   43.37 o
   4   1   5  426.23  466.68   14.01 o
   5   1   5  231.10  265.68   12.31 o
   6   1   5  418.20  473.98   18.33 o
   7   1   5   20.94   14.68   26.65 <
   8   1   5  181.99  126.64  146.51 <
  -3   2   5 1248.91 1172.72  136.74 o
  -2   2   5  646.05  404.88   19.18 o
  -1   2   5 2560.86 2686.24   54.24 o
   0   2   5 1606.77 1587.11   29.96 o
   1   2   5  251.24  262.54    8.57 o
   2   2   5 1290.68 1249.37   21.98 o
   3   2   5  595.05  613.10   14.01 o
   4   2   5 2053.90 2037.40   27.50 o
   5   2   5 2492.59 2772.56   35.40 o
   6   2   5 1705.28 1853.21   34.29 o
   7   2   5 1003.55  955.34   38.28 o
  -2   3   5  435.51  475.84   25.97 o
  -1   3   5  336.03  389.10   12.31 o
   0   3   5  339.43  368.30   10.36 o
   1   3   5 2022.13 1894.38   31.92 o
   2   3   5  360.07  364.65    9.68 o
   3   3   5 1179.38 1168.65   19.44 o
   4   3   5  305.40  331.97   10.86 o
   5   3   5  220.13  195.91   10.53 o
   6   3   5  416.70  456.92   19.69 o
   7   3   5  659.05  692.04   41.59 o
   8   3   5    7.30   27.50   70.96 <
  -3   4   5 2758.53 3185.68  168.91 o
  -2   4   5   30.03   46.60   11.29 o
  -1   4   5 1063.36 1246.48   24.11 o
   0   4   5 3916.05 3333.29   49.32 o
   1   4   5   99.17  107.04    6.45 o
   2   4   5 1826.04 1684.64   23.94 o
   3   4   5   90.66   96.59    6.54 o
   4   4   5  321.12  373.48   11.20 o
   5   4   5  133.49  194.97   12.14 o
   6   4   5  188.01  177.57   18.50 o
   7   4   5 1942.26 1675.64   66.12 o
   8   4   5 3495.87 3736.98  224.60 o
   9   4   5 1107.79  835.99  294.11 <
  -3   5   5    7.01    8.06   60.10 <
  -2   5   5  634.74  725.40   35.99 o
  -1   5   5  355.78  390.62   11.80 o
   1   5   5 1720.28 1570.73   20.63 o
   2   5   5  354.97  348.52    9.42 o
   3   5   5  493.39  470.75   11.97 o
   4   5   5  214.85  259.48   11.12 o
   6   5   5  679.58  770.89   30.56 o
   7   5   5  450.97  391.64   48.72 o
   8   5   5   27.16    1.19  112.13 <
  -4   6   5  105.74   88.36   86.92 <
  -3   6   5 1028.31 1265.07   78.18 o
  -2   6   5  614.01  508.44   17.99 o
  -1   6   5 2986.98 2910.83   41.08 o
   0   6   5 1603.79 1586.85   22.92 o
   1   6   5  547.78  574.39   13.16 o
   2   6   5 1156.16  996.08   17.91 o
   3   6   5  226.76  246.24   10.95 o
   4   6   5 1424.66 1443.91   28.86 o
   5   6   5 1541.35 1624.20   37.52 o
   6   6   5 1216.83 1343.08   48.30 o
   7   6   5  927.38  751.20   63.75 o
   8   6   5   53.35   48.47  152.87 <
  -3   7   5  161.79  216.19   40.91 o
  -2   7   5  320.86  340.37   17.74 o
  -1   7   5   60.38   34.46   11.29 o
   0   7   5  205.08  259.48   11.03 o
   1   7   5  861.72  858.83   19.44 o
   2   7   5   68.21   69.60   10.19 o
   3   7   5 2890.47 2484.73   38.88 o
   4   7   5  386.80  454.03   20.54 o
   5   7   5  286.14  359.05   26.99 o
   6   7   5  316.42  224.09   49.06 o
   7   7   5   66.34   58.06   80.89 <
  -4   8   5 4063.42 4497.35  267.80 o
  -3   8   5 1790.12 1765.28   57.97 o
  -2   8   5  187.06  199.47   23.34 o
  -1   8   5  631.02  653.67   24.02 o
   0   8   5  453.58  539.17   19.69 o
   1   8   5  115.64  132.75   14.01 o
   2   8   5 1147.24 1272.88   32.34 o
   3   8   5   14.75   28.69   17.83 <
   4   8   5 2175.81 2103.44   51.52 o
   5   8   5  273.47  255.92   36.75 o
   6   8   5   79.10   31.24   59.08 <
  -4   9   5  224.02   37.77   62.30 <
  -3   9   5  684.67  761.89   52.12 o
  -2   9   5  972.47 1013.91   48.38 o
  -1   9   5   11.62   43.37   23.77 <
   0   9   5 1022.44  925.63   34.38 o
   1   9   5  339.76  352.60   24.87 o
   2   9   5   26.01   10.95   23.68 <
   3   9   5 1243.62 1156.34   46.60 o
   4   9   5  202.51  219.59   38.79 o
   5   9   5  181.75  157.37   56.11 <
  -3  10   5 1085.70 1326.18   93.37 o
  -2  10   5  608.03  786.00   62.13 o
  -1  10   5  980.92 1240.79   52.29 o
   1  10   5  187.95  177.06   38.79 o
   2  10   5  718.97  666.15   50.59 o
   3  10   5  390.99  289.70   52.88 o
   4  10   5 1218.98 1150.06   91.76 o
  -1  11   5  350.80  341.39   70.71 o
   1  11   5 1249.03 1262.95   91.16 o
  -1   0   6  691.93  726.92   33.78 o
   1   0   6  484.92  536.79   16.55 o
   5   0   6  865.16  923.08   26.99 o
  -2   1   6  153.88  143.11   21.48 o
  -1   1   6  684.54  719.37   23.51 o
   0   1   6  244.20  257.36    7.81 o
   1   1   6  214.56  226.97    7.64 o
   2   1   6 1313.97 1284.08   20.29 o
   3   1   6  169.80  145.83    8.49 o
   4   1   6  639.82  644.42   14.68 o
   5   1   6  125.17  118.15   10.61 o
   6   1   6   14.65   38.54   15.28 <
   7   1   6   39.46   72.91   27.59 <
   8   1   6  398.87  400.98   58.57 o
  -3   2   6 1324.41 1160.92  105.93 o
  -1   2   6 1305.26  875.47   23.09 o
   1   2   6  660.94  751.62   15.11 o
   3   2   6  546.37  576.00   12.65 o
   5   2   6 3796.54 3773.23   45.75 o
   7   2   6   60.51  119.09   29.79 o
   9   2   6 1781.82 1272.96  224.34 o
  -2   3   6  250.61  255.58   28.10 o
  -1   3   6 2177.27 2447.04   46.18 o
   1   3   6 1322.93 1348.34   22.24 o
   2   3   6  905.39  896.01   16.72 o
   4   3   6  172.57  154.06    9.00 o
   7   3   6  172.46  227.57   35.31 o
   8   3   6  795.96  670.90   73.68 o
  -1   4   6  817.65  741.52   21.22 o
   1   4   6  722.54  766.82   13.67 o
   3   4   6  329.32  326.37   10.02 o
   5   4   6  576.20  601.89   20.88 o
   7   4   6  204.24  185.47   41.51 o
  -3   5   6   30.86   48.21   50.00 <
  -2   5   6  171.88  155.50   26.31 o
  -1   5   6 1576.67 1581.59   30.30 o
   0   5   6  487.79  456.32   13.16 o
   1   5   6  795.84  786.76   14.85 o
   2   5   6  740.20  758.92   15.70 o
   3   5   6  154.07  199.05   10.02 o
   4   5   6  318.75  339.61   14.43 o
   5   5   6    3.57    3.14   15.79 <
   6   5   6  118.50  191.92   28.44 o
   7   5   6  282.78  295.73   51.44 o
   8   5   6  693.69  514.13  125.20 o
  -1   6   6  718.45  816.90   22.24 o
   1   6   6  369.29  354.04   11.88 o
   5   6   6 4273.18 4378.26   72.66 o
  -3   7   6 1476.44 1326.86   94.13 o
  -2   7   6  146.33  129.44   20.37 o
  -1   7   6  939.03 1010.77   29.28 o
   0   7   6  143.95  138.53   13.67 o
   1   7   6  362.22  363.12   15.02 o
   2   7   6  758.08  699.51   21.14 o
   3   7   6   43.74    3.40   14.60 <
   4   7   6  330.30  353.95   24.19 o
   5   7   6  133.00  208.13   35.82 o
  -3   8   6  278.40  199.81   38.11 o
  -1   8   6  645.46  684.23   32.09 o
   1   8   6  366.58  356.84   21.05 o
   3   8   6  519.29  482.64   27.50 o
   5   8   6  540.82  499.87   48.64 o
  -4   9   6  149.18  294.20  147.61 <
  -2   9   6   40.09   51.86   40.06 <
  -1   9   6  438.36  473.72   43.54 o
   1   9   6   60.14   58.23   26.91 <
   2   9   6  958.52  870.88   43.12 o
   4   9   6  499.04  426.70   50.76 o
  -3  10   6  603.76  853.06  109.75 o
  -1  10   6 1858.96 1921.37   87.43 o
   1  10   6  525.14  484.42   56.19 o
   3  10   6  218.67  425.68   73.00 o
  -1   0   7   85.16  140.99   36.24 o
   1   0   7   14.50   33.61    7.55 o
   2   0   7  666.34  638.65   20.20 o
   3   0   7  286.42  337.49   14.09 o
   4   0   7  439.22  523.04   19.86 o
   5   0   7   69.91   68.58   17.74 o
   6   0   7 3412.88 3459.59   85.22 o
   8   0   7  242.49  287.75   99.06 <
  -2   1   7  881.80  861.29   89.89 o
  -1   1   7  123.13  136.32   14.43 o
   0   1   7  366.76  432.89   13.92 o
   1   1   7  326.23  348.44    9.34 o
   2   1   7  162.37  195.99    7.64 o
   3   1   7  131.90  134.28    7.89 o
   4   1   7   37.20   40.49    8.40 o
   5   1   7   36.68   52.03   13.58 o
   6   1   7  507.43  481.11   24.28 o
   7   1   7  106.85  138.87   36.33 o
   8   1   7   98.16   83.18   70.45 <
  -2   2   7   28.65   11.54   49.23 <
  -1   2   7 2256.26 2415.98   54.92 o
   0   2   7    1.32    6.54    6.11 <
   1   2   7  166.78  199.73    7.21 o
   2   2   7   34.72   40.91    5.86 o
   3   2   7 3583.83 2967.70   33.27 o
   4   2   7   12.12    9.25    8.66 <
   5   2   7  763.88  833.79   22.24 o
   6   2   7   78.30   42.53   21.48 <
   7   2   7  137.41  160.76   38.11 o
   8   2   7  192.16  482.97   83.01 o
  -1   3   7   83.70   65.02   16.21 o
   0   3   7  563.47  606.82   14.09 o
   1   3   7    0.89    4.41    5.52 <
   2   3   7  321.79  326.45    9.76 o
   3   3   7  141.75  121.72    8.57 o
   4   3   7  108.36   94.56   10.36 o
   5   3   7   67.57   30.81   14.77 <
   6   3   7  322.54  343.60   26.74 o
   7   3   7  184.63  144.72   43.88 o
   8   3   7   87.77  133.35   88.53 <
  -2   4   7  147.51  146.85   38.37 o
  -1   4   7  131.62  150.07   16.55 o
   0   4   7 3896.78 3583.18   52.12 o
   1   4   7   72.12   85.98    7.13 o
   2   4   7 1063.89 1042.09   18.67 o
   3   4   7   34.34   35.40    8.91 o
   4   4   7  121.00  128.17   12.99 o
   5   4   7   11.09   10.61   19.69 <
   6   4   7 1636.76 1856.44   52.37 o
   7   4   7  162.94   81.66   50.93 <
   8   4   7  916.68 1222.46  122.23 o
  -2   5   7  762.83  382.73   48.38 o
  -1   5   7   28.60   37.18   11.29 o
   0   5   7  519.92  541.03   16.72 o
   1   5   7   31.37   17.15    8.74 <
   2   5   7  362.83  354.80   12.73 o
   3   5   7  242.11  251.76   13.41 o
   4   5   7   39.02   27.50   14.60 <
   5   5   7   53.58   54.15   21.98 <
   6   5   7  628.56  715.12   44.56 o
   7   5   7  107.66  170.27   76.39 <
  -3   6   7  347.91  348.69  149.99 <
  -2   6   7  114.14  139.12   39.38 o
  -1   6   7 2693.50 2898.27   55.09 o
   0   6   7   25.26   12.05   11.46 <
   1   6   7  297.72  280.53   14.01 o
   2   6   7   37.04   22.49   11.37 <
   3   6   7 3014.71 2766.53   47.02 o
   4   6   7    1.66   11.63   19.35 <
   5   6   7  219.69  234.36   31.92 o
   6   6   7   38.19   96.17   48.89 <
   7   6   7  172.25  170.02   90.23 <
  -2   7   7  726.01  591.03   36.33 o
  -1   7   7  119.71  118.49   24.53 o
   1   7   7  227.42  224.77   17.15 o
   2   7   7  123.76  119.85   17.23 o
   3   7   7  186.15  144.98   23.51 o
   4   7   7   63.91  115.01   30.81 o
   5   7   7   14.50   11.12   40.74 <
   6   7   7  342.25  321.79   72.57 o
  -3   8   7  281.82  338.93  143.87 <
  -2   8   7   54.88   72.74   35.14 <
  -1   8   7   41.14   46.35   27.84 <
   0   8   7  999.31 1024.52   41.00 o
   1   8   7   26.64   31.41   22.83 <
   2   8   7  689.48  731.93   34.04 o
   3   8   7  184.57  124.10   31.24 o
   4   8   7  209.10  145.66   42.36 o
  -3   9   7  962.49  627.78   89.55 o
  -2   9   7  589.99  485.27   69.94 o
  -1   9   7   91.45   66.21   42.78 <
   0   9   7  148.48  185.47   36.50 o
   1   9   7  193.51  264.74   41.51 o
   2   9   7   79.57   53.05   40.49 <
   3   9   7   40.00   25.97   48.98 <
  -2  10   7   91.77  164.16   98.04 <
  -1  10   7 1340.00 1695.16  108.73 o
   1  10   7  102.82  170.61   65.19 <
   1   0   8  350.79  369.66   14.51 o
   3   0   8  589.81  623.96   21.64 o
   5   0   8  439.86  388.25   28.69 o
   7   0   8  130.85  110.60   64.68 <
  -1   1   8   54.39   25.97   22.32 <
   0   1   8   49.09   37.43   11.29 o
   1   1   8   11.41    8.91    6.37 <
   2   1   8  368.82  374.75   11.03 o
   3   1   8  291.15  312.62   12.22 o
   4   1   8  631.83  524.14   17.40 o
   5   1   8   78.74   43.54   17.91 <
   6   1   8   22.34   98.72   28.01 o
   7   1   8  373.92  377.72   49.83 o
   8   1   8   53.90   14.60   98.97 <
  -1   2   8  574.84  650.61   64.09 o
   1   2   8  704.33  693.90   15.11 o
   3   2   8 1901.55 1738.71   28.01 o
   5   2   8  538.58  494.18   23.43 o
   7   2   8   76.40   92.61   50.93 <
  -1   3   8  103.88  155.33   34.29 o
   0   3   8    9.37   19.27    9.34 <
   1   3   8  237.94  223.41    9.85 o
   2   3   8  124.88  144.98   10.02 o
   3   3   8  138.77  140.73   11.63 o
   4   3   8  127.43  115.44   14.77 o
   5   3   8   23.78   28.35   21.22 <
   6   3   8  306.91  318.30   37.35 o
  -1   4   8  283.78  277.22   29.62 o
   1   4   8  580.11  603.59   17.06 o
   3   4   8  174.32  167.39   13.41 o
   5   4   8  293.17  326.96   29.88 o
   7   4   8  637.77  697.55   78.60 o
  -2   5   8  196.17  149.14   90.31 <
  -1   5   8  148.01  235.12   27.08 o
   0   5   8  141.71  132.67   14.77 o
   1   5   8  257.30  323.48   14.68 o
   2   5   8  129.58  124.61   13.75 o
   3   5   8   13.13   21.14   15.28 <
   4   5   8  298.67  298.70   23.60 o
   6   5   8  143.72  211.86   53.31 o
   7   5   8   97.28   82.33  121.97 <
  -1   6   8   97.88  126.47   21.48 o
   1   6   8  495.99  442.49   20.63 o
   3   6   8 2374.15 2200.72   49.32 o
   5   6   8  547.20  572.61   46.68 o
  -2   7   8   90.18   60.35   51.44 <
  -1   7   8   46.65   38.37   27.16 <
   0   7   8   55.10   84.29   24.28 o
   1   7   8    8.84   66.80   21.73 o
   2   7   8  353.17  299.89   26.48 o
   3   7   8   73.19   94.73   31.66 <
   4   7   8  304.79  378.49   43.29 o
   5   7   8   81.89   14.77   58.65 <
  -1   8   8  111.23  117.90   48.72 <
   1   8   8  228.81  166.62   33.10 o
   3   8   8  322.36  415.41   49.74 o
  -2   9   8   66.28  260.25   84.20 o
  -1   9   8   56.50    6.79   63.24 <
   0   9   8   88.12  100.58   58.06 <
   1   9   8   44.37   85.14   50.50 <
   2   9   8  276.89  329.68   58.06 o
   1   0   9    1.16   18.50   14.85 <
   2   0   9   17.94   24.62   14.60 <
   4   0   9 2103.01 1820.02   52.88 o
   7   0   9  118.48  136.57   95.75 <
  -1   1   9   55.70  106.53   67.31 <
   0   1   9  455.93  514.38   34.29 o
   1   1   9  210.16  275.27   12.48 o
   2   1   9  387.38  393.93   14.60 o
   3   1   9   13.92   11.46   13.33 <
   4   1   9  125.21  133.01   18.76 o
   5   1   9   57.28   34.89   25.04 <
   6   1   9  284.14  260.84   43.12 o
   7   1   9  235.72  267.63   71.13 o
   0   2   9  339.35  352.34   27.33 o
   1   2   9  335.76  233.59   12.73 o
   2   2   9  264.32  286.39   14.01 o
   3   2   9 4498.18 4258.92   61.03 o
   4   2   9  139.73  144.13   19.95 o
   5   2   9  599.34  639.33   34.12 o
   6   2   9  204.44  196.59   46.85 o
   7   2   9 2967.08 3020.16  128.76 o
  -1   3   9  157.54  102.28   62.90 <
   1   3   9   12.37   19.95   11.88 <
   2   3   9  692.17  721.83   20.97 o
   4   3   9  219.07  200.40   22.92 o
   5   3   9  290.11  279.34   32.34 o
   7   3   9   86.82  206.01   89.89 <
  -1   4   9  377.73  341.14   51.44 o
   0   4   9 4348.03 4914.62   86.49 o
   1   4   9   79.11   88.53   14.26 o
   2   4   9    5.62   28.52   15.11 <
   3   4   9    9.52   32.85   18.84 <
   4   4   9  424.55  397.24   30.22 o
   5   4   9   11.58   39.38   36.50 <
   6   4   9 1648.01 1867.56   83.10 o
  -1   5   9  362.14  317.03   62.56 o
   0   5   9  588.90  667.76   35.99 o
   1   5   9  114.12  110.86   17.91 o
   2   5   9  378.64  301.67   22.32 o
   3   5   9  397.98  399.79   28.69 o
   4   5   9   79.51   11.54   33.36 <
   5   5   9  218.37  283.08   49.91 o
   6   5   9  227.56  330.10   89.46 o
  -1   6   9  585.78  617.60   41.25 o
   1   6   9  832.77  795.93   37.94 o
   2   6   9  166.61  199.30   26.74 o
   4   6   9  170.54  179.78   43.12 o
   5   6   9  511.89  498.68   69.52 o
  -2   7   9  132.88  429.50  199.56 <
   0   7   9  529.34  588.48   47.28 o
   1   7   9  382.23  358.45   35.40 o
   2   7   9  369.50  419.82   41.17 o
   3   7   9   29.03    3.57   47.96 <
   4   7   9  412.23  457.68   65.27 o
  -2   8   9  519.46  413.37  115.10 o
  -1   8   9  286.46  271.70   59.76 o
   0   8   9 1073.52 1073.58   73.76 o
   1   8   9   18.64   60.52   50.76 <
   2   8   9    2.39   15.02   54.07 <
   3   8   9  231.16  285.12   74.10 o
   1   0  10   18.32    7.05   23.34 <
   3   0  10  167.62  118.24   29.96 o
   0   1  10   86.07   80.55   45.58 <
   1   1  10  919.54  958.39   27.67 o
   2   1  10  260.87  263.47   19.01 o
   3   1  10   90.95   71.64   22.58 o
   4   1  10  387.15  392.75   32.34 o
   5   1  10  376.47  428.48   43.29 o
   1   2  10 5622.97 5850.61   87.94 o
   3   2  10  100.80  126.05   24.19 o
   5   2  10  176.58  151.68   43.29 o
   0   3  10  285.39  272.55   34.55 o
   1   3  10  197.54  172.56   22.24 o
   2   3  10   65.87   95.24   20.63 o
   3   3  10  409.50  356.59   27.67 o
   4   3  10   34.43   63.75   33.44 <
   5   3  10  188.59  182.66   48.21 o
   6   3  10  186.96  313.30   80.30 o
   1   4  10  149.33  198.88   24.19 o
   5   4  10   26.45  124.01   58.40 <
  -1   5  10  186.66  131.99  115.44 <
   1   5  10  419.80  427.55   32.51 o
   2   5  10   39.29   92.10   32.93 <
   3   5  10  740.76  865.11   50.00 o
   4   5  10  100.66  200.91   52.80 o
  -1   6  10  240.88  268.31   69.77 o
   1   6  10 4063.97 4037.21   95.49 o
   3   6  10  223.94  211.95   51.44 o
  -1   7  10  568.15  653.59   79.70 o
   0   7  10  204.03  116.80   61.79 <
   1   7  10  248.14  243.27   53.90 o
   2   7  10  281.44  286.64   66.89 o
   3   7  10   86.17   38.71   74.70 <
  -1   8  10   62.20   99.23  105.42 <
   1   0  11   92.34  234.95   44.22 o
   2   0  11 2419.19 2423.95   84.03 o
   4   0  11 2133.69 2257.59  102.37 o
   5   0  11   45.61   56.36   84.12 <
   0   1  11  118.95  207.87  108.99 <
   1   1  11  473.44  416.43   31.32 o
   2   1  11   16.83   55.17   27.76 <
   3   1  11  128.77   96.93   37.09 <
   4   1  11   47.40   55.34   48.13 <
   5   1  11  451.93  427.12   69.60 o
   0   2  11  363.37  596.38  180.63 o
   1   2  11 3410.45 3573.42   83.27 o
   2   2  11 1024.61  949.99   41.17 o
   3   2  11  376.18  555.29   40.74 o
   4   2  11  459.76  480.26   57.38 o
   5   2  11 2480.16 2356.56  104.23 o
   0   3  11   73.90  237.07  144.64 <
   1   3  11   65.70   88.02   38.28 <
   2   3  11  328.37  310.58   36.07 o
   3   3  11  790.88  877.42   52.20 o
   4   3  11  374.23  449.02   58.65 o
   5   3  11 1019.45 1097.77   91.08 o
   0   4  11   54.54  124.86   48.89 <
   1   4  11  249.11  211.61   44.14 o
   2   4  11 2719.70 2525.73   83.27 o
   3   4  11   54.26   41.42   54.41 <
   4   4  11  523.28  389.94   70.88 o
   0   5  11   21.77   41.59   59.16 <
   2   5  11  204.13  108.65   51.61 <
   3   5  11  795.92  700.95   70.20 o
  -1   6  11  936.96 1019.00  154.74 o
   0   6  11  288.06  376.87   83.44 o
   1   6  11 3312.80 3408.32  128.43 o
   2   6  11  867.67  716.65   83.10 o
  -1   7  11  349.84  259.65  128.09 <
   0   7  11  180.27  187.25  114.00 <
   1   0  12 1222.66 1344.01   93.03 o
   1   1  12  417.95  533.65   67.99 o
   2   1  12  571.65  517.10   53.05 o
   4   1  12  425.11  470.58   89.97 o
   1   2  12  249.40  134.79   59.16 <
   3   2  12  264.02  275.36   64.51 o
   1   3  12  199.36  143.79   68.33 <
   2   3  12  168.78  162.12   62.64 <
   1   4  12  700.73  599.77   88.28 o
   0   5  12   12.76   42.70  115.69 <
   1   5  12  100.84   74.02   95.15 <
   2   0  13 1606.22 1295.63  161.53 o
   2   1  13  190.42  163.82   98.12 <
   1   2  13  362.82   44.14  134.88 <

loop_
 _twin_refln_datum_id
 _twin_refln_individual_id
 _twin_refln_index_h
 _twin_refln_index_k
 _twin_refln_index_l
 _twin_refln_F_squared_calc
 _twin_refln_F_squared_meas
 _twin_refln_F_squared_sigma
 _twin_refln_include_status
 ? ? ? ? ? ? ? ? ?


